Pixel-Face: A Large-Scale, High-Resolution Benchmark for 3D Face Reconstruction

3D face reconstruction is a fundamental task that can facilitate numerous applications such as robust facial analysis and augmented reality. It is also a challenging task due to the lack of high-quality datasets that can fuel current deep learning-based methods. However, existing datasets are limited in quantity, realisticity and diversity. To circumvent these hurdles, we introduce Pixel-Face, a large-scale, high-resolution and diverse 3D face dataset with massive annotations. Specifically, Pixel-Face contains 855 subjects aging from 18 to 80. Each subject has more than 20 samples with various expressions. Each sample is composed of high-resolution multi-view RGB images and 3D meshes with various expressions. Moreover, we collect precise landmarks annotation and 3D registration result for each data. To demonstrate the advantages of Pixel-Face, we re-parameterize the 3D Morphable Model (3DMM) into Pixel-3DM using the collected data. We show that the obtained Pixel-3DM is better in modeling a wide range of face shapes and expressions. We also carefully benchmark existing 3D face reconstruction methods on our dataset. Moreover, Pixel-Face serves as an effective training source. We observe that the performance of current face reconstruction models significantly improves both on existing benchmarks and Pixel-Face after being fine-tuned using our newly collected data. Extensive experiments demonstrate the effectiveness of Pixel-3DM and the usefulness of Pixel-Face.

==> figures/pdfcrop.py <==
import os, sys, shutil
import os.path as osp
import multiprocessing as mp

def crop_pdf(pdf_path):
    cmd = f"pdfcrop {pdf_path} {pdf_path}"
    os.system(cmd)

def main():
    p_list = list()
    for subdir, dirs, files in os.walk('.'):
        for file in files:
            if file.endswith(".pdf"):
                pdf_path = osp.join(subdir, file)
                p = mp.Process(target=crop_pdf, args=(pdf_path,))
                p.start()
                p_list.append(p)
    for p in p_list:
        p.join()

if __name__ == '__main__':
    main()

